Qudit Dicke state preparation

Qudit Dicke states are higher-dimensional analogues of an important class of highly-entangled completely symmetric quantum states known as (qubit) Dicke states. A circuit for preparing arbitrary qudit Dicke states deterministically is formulated. An explicit decomposition of the circuit in terms of elementary gates is presented, and is implemented in cirq for the qubit and qutrit cases.

==> qubitDicke_arxiv.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "provenance": [],
      "toc_visible": true
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "cells": [
    {
      "cell_type": "markdown",
      "source": [
        "#Qubit ($d=2$) Dicke states"
      ],
      "metadata": {
        "id": "MCsPzgygcDVY"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "try:\n",
        "    import cirq\n",
        "except ImportError:\n",
        "    print(\"installing cirq...\")\n",
        "    !pip install --quiet cirq\n",
        "    import cirq\n",
        "\n",
        "    print(\"installed cirq.\")"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "ysrjwEkXcF94",
        "outputId": "7ac669a0-56da-46fc-e3be-d0a6cc288db8"
      },
      "execution_count": 1,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "installing cirq...\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m1.8/1.8 MB\u001b[0m \u001b[31m7.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m142.7/142.7 kB\u001b[0m \u001b[31m10.2 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m579.1/579.1 kB\u001b[0m \u001b[31m14.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m58.2/58.2 kB\u001b[0m \u001b[31m5.2 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m66.5/66.5 kB\u001b[0m \u001b[31m4.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m596.4/596.4 kB\u001b[0m \u001b[31m14.6 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m221.0/221.0 kB\u001b[0m \u001b[31m14.0 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m229.9/229.9 kB\u001b[0m \u001b[31m11.8 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25h  Preparing metadata (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m2.0/2.0 MB\u001b[0m \u001b[31m20.7 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m151.7/151.7 kB\u001b[0m \u001b[31m13.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m45.6/45.6 kB\u001b[0m \u001b[31m4.7 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25h  Preparing metadata (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m1.6/1.6 MB\u001b[0m \u001b[31m25.7 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m151.7/151.7 kB\u001b[0m \u001b[31m14.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m151.7/151.7 kB\u001b[0m \u001b[31m15.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m147.4/147.4 kB\u001b[0m \u001b[31m17.5 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m147.4/147.4 kB\u001b[0m \u001b[31m14.8 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m147.4/147.4 kB\u001b[0m \u001b[31m17.0 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m142.7/142.7 kB\u001b[0m \u001b[31m14.0 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m142.7/142.7 kB\u001b[0m \u001b[31m13.5 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m101.2/101.2 kB\u001b[0m \u001b[31m11.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m83.3/83.3 kB\u001b[0m \u001b[31m9.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m83.4/83.4 kB\u001b[0m \u001b[31m9.2 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m83.2/83.2 kB\u001b[0m \u001b[31m9.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m82.5/82.5 kB\u001b[0m \u001b[31m10.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m81.0/81.0 kB\u001b[0m \u001b[31m9.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m81.0/81.0 kB\u001b[0m \u001b[31m9.7 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m80.8/80.8 kB\u001b[0m \u001b[31m9.0 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m80.7/80.7 kB\u001b[0m \u001b[31m10.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m81.5/81.5 kB\u001b[0m \u001b[31m9.5 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m90.4/90.4 kB\u001b[0m \u001b[31m10.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m57.5/57.5 kB\u001b[0m \u001b[31m6.2 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m60.6/60.6 kB\u001b[0m \u001b[31m5.7 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m71.5/71.5 kB\u001b[0m \u001b[31m8.0 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m98.7/98.7 kB\u001b[0m \u001b[31m11.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m1.7/1.7 MB\u001b[0m \u001b[31m29.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m112.3/112.3 kB\u001b[0m \u001b[31m11.9 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m69.6/69.6 kB\u001b[0m \u001b[31m8.6 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m485.6/485.6 kB\u001b[0m \u001b[31m23.1 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m58.3/58.3 kB\u001b[0m \u001b[31m5.9 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25h  Building wheel for lark (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "  Building wheel for rpcq (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "\u001b[31mERROR: pip's dependency resolver does not currently take into account all the packages that are installed. This behaviour is the source of the following dependency conflicts.\n",
            "referencing 0.30.2 requires attrs>=22.2.0, but you have attrs 21.4.0 which is incompatible.\u001b[0m\u001b[31m\n",
            "\u001b[0minstalled cirq.\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "import numpy as np"
      ],
      "metadata": {
        "id": "LDZ4YPGzJZYD"
      },
      "execution_count": 2,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "simulator = cirq.Simulator()"
      ],
      "metadata": {
        "id": "yMZaHJvfKDmN"
      },
      "execution_count": 3,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "# from cirq.contrib.svg import SVGCircuit"
      ],
      "metadata": {
        "id": "hz2JSUNSOQTb"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "#l=1\n",
        "def ia_gate(qr,m):\n",
        "  \"\"\"Gives generator\"\"\"\n",
        "  l=1\n",
        "  theta=-2*np.arccos(np.sqrt(l/m))\n",
        "  cry = cirq.ControlledGate(cirq.ry(theta),num_controls=1)\n",
        "  yield cirq.CNOT(qr[0],qr[1])\n",
        "  yield cry(qr[1],qr[0])\n",
        "  yield cirq.CNOT(qr[0],qr[1])\n",
        "\n",
        "#l>1\n",
        "def ib_gate(qr,m,l):\n",
        "  \"\"\"Gives generator\"\"\"\n",
        "  theta=-2*np.arccos(np.sqrt(l/m))\n",
        "  ccry = cirq.ControlledGate(cirq.ry(theta),num_controls=2)\n",
        "  yield cirq.CNOT(qr[0],qr[l])\n",
        "  yield ccry(qr[l],qr[l-1],qr[0])\n",
        "  yield cirq.CNOT(qr[0],qr[l])\n",
        "\n",
        "def i_gate(qr,m,l):\n",
        "  if l==1:\n",
        "    yield ia_gate(qr,m)\n",
        "  else:\n",
        "    yield ib_gate(qr,m,l)\n"
      ],
      "metadata": {
        "id": "Eh9qpEWb4Vk9"
      },
      "execution_count": 4,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "## NOT simplified"
      ],
      "metadata": {
        "id": "L4LcHCbhKnda"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "def W(qr,n,l,m):\n",
        "  for j in range(1,m):\n",
        "      yield i_gate(qr,m,j)\n",
        "\n",
        "#W \\otimes identity:\n",
        "def WW(qr,n,l,m):\n",
        "  yield W(qr[n-m:n],n,l,m)\n",
        "\n",
        "def UU(qr,n,l):\n",
        "  for m in reversed(range(2,n+1)):\n",
        "    yield WW(qr,n,l,m)\n",
        "\n",
        "def Dicke(qr,n,l):\n",
        "  \"\"\"Gives generator\"\"\"\n",
        "  # initial state (identity permutation)\n",
        "  for j in range(l):\n",
        "    yield cirq.X(qr[j])\n",
        "  # apply Dicke operator\n",
        "  yield UU(qr,n,l)"
      ],
      "metadata": {
        "id": "N0p5KTo9Ksfj"
      },
      "execution_count": 5,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "n=2\n",
        "l=1\n",
        "qr=cirq.LineQubit.range(n)\n",
        "test=cirq.Circuit(Dicke(qr,n,l))\n",
        "print(test)\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "FOmy0fHZKs1a",
        "outputId": "275195bf-3d00-451b-9be8-f1101300de66"
      },
      "execution_count": 6,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0: ───X───@───Ry(-0.5π)───@───\n",
            "          │   │           │\n",
            "1: ───────X───@───────────X───\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Ket84EsgKs5g",
        "outputId": "bfe74877-9c29-46f1-fff2-02aae8ea9f18"
      },
      "execution_count": 7,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.71|01⟩ + 0.71|10⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=3\n",
        "l=1\n",
        "qr=cirq.LineQubit.range(n)\n",
        "test=cirq.Circuit(Dicke(qr,n,l))\n",
        "print(test)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "kxSYKPUyKs_n",
        "outputId": "fd81f2c7-cc84-4ae7-ad2c-f6c3791dd1e3"
      },
      "execution_count": 8,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0: ───X───@───Ry(-0.608π)───@───@───Ry(-0.392π)───@───────────────────────\n",
            "          │   │             │   │   │             │\n",
            "1: ───────X───@─────────────X───┼───@─────────────┼───@───Ry(-0.5π)───@───\n",
            "                                │   │             │   │   │           │\n",
            "2: ─────────────────────────────X───@─────────────X───X───@───────────X───\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "OjYWcMmrLOs6",
        "outputId": "600b150b-ba9e-4565-e6f1-5f36d97a6539"
      },
      "execution_count": 9,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.58|001⟩ + 0.58|010⟩ + 0.58|100⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=3\n",
        "l=2\n",
        "qr=cirq.LineQubit.range(n)\n",
        "test=cirq.Circuit(Dicke(qr,n,l))\n",
        "print(test)\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "yl7uhq5FLOvy",
        "outputId": "b1d2a878-d308-4e77-e1c7-5f30ef12e615"
      },
      "execution_count": 10,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0: ───X───@───Ry(-0.608π)───@───@───Ry(-0.392π)───@───────────────────────\n",
            "          │   │             │   │   │             │\n",
            "1: ───X───X───@─────────────X───┼───@─────────────┼───@───Ry(-0.5π)───@───\n",
            "                                │   │             │   │   │           │\n",
            "2: ─────────────────────────────X───@─────────────X───X───@───────────X───\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "F99kYKX0LOyt",
        "outputId": "e00eb466-a64b-442d-e291-ed916e8b82ce"
      },
      "execution_count": 11,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.58|011⟩ + 0.58|101⟩ + 0.58|110⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=4\n",
        "l=1\n",
        "qr=cirq.LineQubit.range(n)\n",
        "test=cirq.Circuit(Dicke(qr,n,l))\n",
        "print(test)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "lIA1sNUlLO1r",
        "outputId": "9e9c8c04-5ebc-4e3b-ba53-07718d2aedec"
      },
      "execution_count": 12,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "                                                                      ┌──┐\n",
            "0: ───X───@───Ry(-0.667π)───@───@───Ry(-0.5π)───@───@───Ry(-0.333π)────@─────────────────────────────────────────────────────────────────\n",
            "          │   │             │   │   │           │   │   │              │\n",
            "1: ───────X───@─────────────X───┼───@───────────┼───┼───┼──────────────┼@────Ry(-0.608π)───@───@───Ry(-0.392π)───@───────────────────────\n",
            "                                │   │           │   │   │              ││    │             │   │   │             │\n",
            "2: ─────────────────────────────X───@───────────X───┼───@──────────────┼X────@─────────────X───┼───@─────────────┼───@───Ry(-0.5π)───@───\n",
            "                                                    │   │              │                       │   │             │   │   │           │\n",
            "3: ─────────────────────────────────────────────────X───@──────────────X───────────────────────X───@─────────────X───X───@───────────X───\n",
            "                                                                      └──┘\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "kiMAwGAPLO4v",
        "outputId": "b9fe3f7a-5a8a-4c51-ecc8-d1a0801fbad9"
      },
      "execution_count": 13,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.5|0001⟩ + 0.5|0010⟩ + 0.5|0100⟩ + 0.5|1000⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=4\n",
        "l=2\n",
        "qr=cirq.LineQubit.range(n)\n",
        "test=cirq.Circuit(Dicke(qr,n,l))\n",
        "print(test)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Pq-yf_jeLO7b",
        "outputId": "4af442bc-26ba-4d1a-885e-37180f857e4d"
      },
      "execution_count": 14,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "                                                                      ┌──┐\n",
            "0: ───X───@───Ry(-0.667π)───@───@───Ry(-0.5π)───@───@───Ry(-0.333π)────@─────────────────────────────────────────────────────────────────\n",
            "          │   │             │   │   │           │   │   │              │\n",
            "1: ───X───X───@─────────────X───┼───@───────────┼───┼───┼──────────────┼@────Ry(-0.608π)───@───@───Ry(-0.392π)───@───────────────────────\n",
            "                                │   │           │   │   │              ││    │             │   │   │             │\n",
            "2: ─────────────────────────────X───@───────────X───┼───@──────────────┼X────@─────────────X───┼───@─────────────┼───@───Ry(-0.5π)───@───\n",
            "                                                    │   │              │                       │   │             │   │   │           │\n",
            "3: ─────────────────────────────────────────────────X───@──────────────X───────────────────────X───@─────────────X───X───@───────────X───\n",
            "                                                                      └──┘\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "lXl64tVOLO-S",
        "outputId": "7950adcc-8e55-467f-bbd0-2cca15f790ac"
      },
      "execution_count": 15,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.41|0011⟩ + 0.41|0101⟩ + 0.41|0110⟩ + 0.41|1001⟩ + 0.41|1010⟩ + 0.41|1100⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=4\n",
        "l=3\n",
        "qr=cirq.LineQubit.range(n)\n",
        "test=cirq.Circuit(Dicke(qr,n,l))\n",
        "print(test)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "BkhJwjb5LPBu",
        "outputId": "00782c9f-e4a0-424c-f9bd-5c41bf567318"
      },
      "execution_count": 16,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "                                                                      ┌──┐\n",
            "0: ───X───@───Ry(-0.667π)───@───@───Ry(-0.5π)───@───@───Ry(-0.333π)────@─────────────────────────────────────────────────────────────────\n",
            "          │   │             │   │   │           │   │   │              │\n",
            "1: ───X───X───@─────────────X───┼───@───────────┼───┼───┼──────────────┼@────Ry(-0.608π)───@───@───Ry(-0.392π)───@───────────────────────\n",
            "                                │   │           │   │   │              ││    │             │   │   │             │\n",
            "2: ───X─────────────────────────X───@───────────X───┼───@──────────────┼X────@─────────────X───┼───@─────────────┼───@───Ry(-0.5π)───@───\n",
            "                                                    │   │              │                       │   │             │   │   │           │\n",
            "3: ─────────────────────────────────────────────────X───@──────────────X───────────────────────X───@─────────────X───X───@───────────X───\n",
            "                                                                      └──┘\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "_w4YXNuqLoPC",
        "outputId": "a343a2de-5846-46af-9682-9568d343bb39"
      },
      "execution_count": 17,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.5|0111⟩ + 0.5|1011⟩ + 0.5|1101⟩ + 0.5|1110⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=5\n",
        "l=1\n",
        "qr=cirq.LineQubit.range(n)\n",
        "test=cirq.Circuit(Dicke(qr,n,l))\n",
        "print(test)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "IUMlxUWnLoS4",
        "outputId": "adec07d1-8ed6-4363-a4db-6e2bc45176e5"
      },
      "execution_count": 18,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "                                                                        ┌──┐   ┌────────────┐   ┌────────────┐   ┌──┐                                     ┌──┐\n",
            "0: ───X───@───Ry(-0.705π)───@───@───Ry(-0.564π)───@───@───Ry(-0.436π)────@──────@────────────────Ry(-0.295π)──────@──────────────────────────────────────────────────────────────────────────────────────────────────────────\n",
            "          │   │             │   │   │             │   │   │              │      │                │                │\n",
            "1: ───────X───@─────────────X───┼───@─────────────┼───┼───┼──────────────┼@─────┼Ry(-0.667π)─────┼──────────@─────┼@────Ry(-0.5π)───@───@───Ry(-0.333π)────@─────────────────────────────────────────────────────────────────\n",
            "                                │   │             │   │   │              ││     ││               │          │     ││    │           │   │   │              │\n",
            "2: ─────────────────────────────X───@─────────────X───┼───@──────────────┼X─────┼@───────────────┼──────────X─────┼┼────@───────────┼───┼───┼──────────────┼@────Ry(-0.608π)───@───@───Ry(-0.392π)───@───────────────────────\n",
            "                                                      │   │              │      │                │                ││    │           │   │   │              ││    │             │   │   │             │\n",
            "3: ───────────────────────────────────────────────────X───@──────────────X──────┼────────────────@────────────────┼X────@───────────X───┼───@──────────────┼X────@─────────────X───┼───@─────────────┼───@───Ry(-0.5π)───@───\n",
            "                                                                                │                │                │                     │   │              │                       │   │             │   │   │           │\n",
            "4: ─────────────────────────────────────────────────────────────────────────────X────────────────@────────────────X─────────────────────X───@──────────────X───────────────────────X───@─────────────X───X───@───────────X───\n",
            "                                                                        └──┘   └────────────┘   └────────────┘   └──┘                                     └──┘\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "wNWAkOrJLPE9",
        "outputId": "095f23b8-ac88-4627-c110-bfe5dd24be2d"
      },
      "execution_count": 19,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.45|00001⟩ + 0.45|00010⟩ + 0.45|00100⟩ + 0.45|01000⟩ + 0.45|10000⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=5\n",
        "l=2\n",
        "qr=cirq.LineQubit.range(n)\n",
        "test=cirq.Circuit(Dicke(qr,n,l))\n",
        "print(test)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "2Bq8VL8YL1iB",
        "outputId": "a40c4646-ac98-4c45-a688-bac4af856bea"
      },
      "execution_count": 20,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "                                                                        ┌──┐   ┌────────────┐   ┌────────────┐   ┌──┐                                     ┌──┐\n",
            "0: ───X───@───Ry(-0.705π)───@───@───Ry(-0.564π)───@───@───Ry(-0.436π)────@──────@────────────────Ry(-0.295π)──────@──────────────────────────────────────────────────────────────────────────────────────────────────────────\n",
            "          │   │             │   │   │             │   │   │              │      │                │                │\n",
            "1: ───X───X───@─────────────X───┼───@─────────────┼───┼───┼──────────────┼@─────┼Ry(-0.667π)─────┼──────────@─────┼@────Ry(-0.5π)───@───@───Ry(-0.333π)────@─────────────────────────────────────────────────────────────────\n",
            "                                │   │             │   │   │              ││     ││               │          │     ││    │           │   │   │              │\n",
            "2: ─────────────────────────────X───@─────────────X───┼───@──────────────┼X─────┼@───────────────┼──────────X─────┼┼────@───────────┼───┼───┼──────────────┼@────Ry(-0.608π)───@───@───Ry(-0.392π)───@───────────────────────\n",
            "                                                      │   │              │      │                │                ││    │           │   │   │              ││    │             │   │   │             │\n",
            "3: ───────────────────────────────────────────────────X───@──────────────X──────┼────────────────@────────────────┼X────@───────────X───┼───@──────────────┼X────@─────────────X───┼───@─────────────┼───@───Ry(-0.5π)───@───\n",
            "                                                                                │                │                │                     │   │              │                       │   │             │   │   │           │\n",
            "4: ─────────────────────────────────────────────────────────────────────────────X────────────────@────────────────X─────────────────────X───@──────────────X───────────────────────X───@─────────────X───X───@───────────X───\n",
            "                                                                        └──┘   └────────────┘   └────────────┘   └──┘                                     └──┘\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "3XDBRoUZL1k3",
        "outputId": "df85eb6d-0725-40bc-b005-87501b40f726"
      },
      "execution_count": 21,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.32|00011⟩ + 0.32|00101⟩ + 0.32|00110⟩ + 0.32|01001⟩ + 0.32|01010⟩ + 0.32|01100⟩ + 0.32|10001⟩ + 0.32|10010⟩ + 0.32|10100⟩ + 0.32|11000⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=5\n",
        "l=3\n",
        "qr=cirq.LineQubit.range(n)\n",
        "test=cirq.Circuit(Dicke(qr,n,l))\n",
        "print(test)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "tYvBDdh3L1oK",
        "outputId": "dcf172d2-44ac-4fe5-ad60-6014c273807e"
      },
      "execution_count": 22,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "                                                                        ┌──┐   ┌────────────┐   ┌────────────┐   ┌──┐                                     ┌──┐\n",
            "0: ───X───@───Ry(-0.705π)───@───@───Ry(-0.564π)───@───@───Ry(-0.436π)────@──────@────────────────Ry(-0.295π)──────@──────────────────────────────────────────────────────────────────────────────────────────────────────────\n",
            "          │   │             │   │   │             │   │   │              │      │                │                │\n",
            "1: ───X───X───@─────────────X───┼───@─────────────┼───┼───┼──────────────┼@─────┼Ry(-0.667π)─────┼──────────@─────┼@────Ry(-0.5π)───@───@───Ry(-0.333π)────@─────────────────────────────────────────────────────────────────\n",
            "                                │   │             │   │   │              ││     ││               │          │     ││    │           │   │   │              │\n",
            "2: ───X─────────────────────────X───@─────────────X───┼───@──────────────┼X─────┼@───────────────┼──────────X─────┼┼────@───────────┼───┼───┼──────────────┼@────Ry(-0.608π)───@───@───Ry(-0.392π)───@───────────────────────\n",
            "                                                      │   │              │      │                │                ││    │           │   │   │              ││    │             │   │   │             │\n",
            "3: ───────────────────────────────────────────────────X───@──────────────X──────┼────────────────@────────────────┼X────@───────────X───┼───@──────────────┼X────@─────────────X───┼───@─────────────┼───@───Ry(-0.5π)───@───\n",
            "                                                                                │                │                │                     │   │              │                       │   │             │   │   │           │\n",
            "4: ─────────────────────────────────────────────────────────────────────────────X────────────────@────────────────X─────────────────────X───@──────────────X───────────────────────X───@─────────────X───X───@───────────X───\n",
            "                                                                        └──┘   └────────────┘   └────────────┘   └──┘                                     └──┘\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "kw2fRCDeL1q0",
        "outputId": "77ce19d8-45d1-492d-aeb7-65fccf1f17b0"
      },
      "execution_count": 23,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.32|00111⟩ + 0.32|01011⟩ + 0.32|01101⟩ + 0.32|01110⟩ + 0.32|10011⟩ + 0.32|10101⟩ + 0.32|10110⟩ + 0.32|11001⟩ + 0.32|11010⟩ + 0.32|11100⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=5\n",
        "l=4\n",
        "qr=cirq.LineQubit.range(n)\n",
        "test=cirq.Circuit(Dicke(qr,n,l))\n",
        "print(test)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Z6z2tFTiME8I",
        "outputId": "86c5d0da-fd9c-4d92-90e4-22ed008f9f80"
      },
      "execution_count": 24,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "                                                                        ┌──┐   ┌────────────┐   ┌────────────┐   ┌──┐                                     ┌──┐\n",
            "0: ───X───@───Ry(-0.705π)───@───@───Ry(-0.564π)───@───@───Ry(-0.436π)────@──────@────────────────Ry(-0.295π)──────@──────────────────────────────────────────────────────────────────────────────────────────────────────────\n",
            "          │   │             │   │   │             │   │   │              │      │                │                │\n",
            "1: ───X───X───@─────────────X───┼───@─────────────┼───┼───┼──────────────┼@─────┼Ry(-0.667π)─────┼──────────@─────┼@────Ry(-0.5π)───@───@───Ry(-0.333π)────@─────────────────────────────────────────────────────────────────\n",
            "                                │   │             │   │   │              ││     ││               │          │     ││    │           │   │   │              │\n",
            "2: ───X─────────────────────────X───@─────────────X───┼───@──────────────┼X─────┼@───────────────┼──────────X─────┼┼────@───────────┼───┼───┼──────────────┼@────Ry(-0.608π)───@───@───Ry(-0.392π)───@───────────────────────\n",
            "                                                      │   │              │      │                │                ││    │           │   │   │              ││    │             │   │   │             │\n",
            "3: ───X───────────────────────────────────────────────X───@──────────────X──────┼────────────────@────────────────┼X────@───────────X───┼───@──────────────┼X────@─────────────X───┼───@─────────────┼───@───Ry(-0.5π)───@───\n",
            "                                                                                │                │                │                     │   │              │                       │   │             │   │   │           │\n",
            "4: ─────────────────────────────────────────────────────────────────────────────X────────────────@────────────────X─────────────────────X───@──────────────X───────────────────────X───@─────────────X───X───@───────────X───\n",
            "                                                                        └──┘   └────────────┘   └────────────┘   └──┘                                     └──┘\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "ZX885VqxME_O",
        "outputId": "903c5bd5-6686-4902-a559-f906a61f1b67"
      },
      "execution_count": 25,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.45|01111⟩ + 0.45|10111⟩ + 0.45|11011⟩ + 0.45|11101⟩ + 0.45|11110⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=6\n",
        "l=3\n",
        "qr=cirq.LineQubit.range(n)\n",
        "test=cirq.Circuit(Dicke(qr,n,l))\n",
        "print(test)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "ZNpj30pjMFCI",
        "outputId": "47ba8338-28c2-4528-95cd-5bb214367c2c"
      },
      "execution_count": 26,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "                                                                      ┌──┐   ┌────────────┐   ┌────────────┐   ┌──┐   ┌────────────┐   ┌────────────┐   ┌──┐                 ┌──┐   ┌────────────┐   ┌────────────┐   ┌──┐                                     ┌──┐\n",
            "0: ───X───@───Ry(-0.732π)───@───@───Ry(-0.608π)───@───@───Ry(-0.5π)────@──────@────────────────Ry(-0.392π)──────@──────@────────────────Ry(-0.268π)──────@────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────\n",
            "          │   │             │   │   │             │   │   │            │      │                │                │      │                │                │\n",
            "1: ───X───X───@─────────────X───┼───@─────────────┼───┼───┼────────────┼@─────┼Ry(-0.705π)─────┼──────────@─────┼@─────┼Ry(-0.564π)─────┼──────────@─────┼@────Ry(-0.436π)────@──────@────────────────Ry(-0.295π)──────@──────────────────────────────────────────────────────────────────────────────────────────────────────────\n",
            "                                │   │             │   │   │            ││     ││               │          │     ││     ││               │          │     ││    │              │      │                │                │\n",
            "2: ───X─────────────────────────X───@─────────────X───┼───@────────────┼X─────┼@───────────────┼──────────X─────┼┼─────┼@───────────────┼──────────┼─────┼┼────┼──────────────┼@─────┼Ry(-0.667π)─────┼──────────@─────┼@────Ry(-0.5π)───@───@───Ry(-0.333π)────@─────────────────────────────────────────────────────────────────\n",
            "                                                      │   │            │      │                │                ││     ││               │          │     ││    │              ││     ││               │          │     ││    │           │   │   │              │\n",
            "3: ───────────────────────────────────────────────────X───@────────────X──────┼────────────────@────────────────┼X─────┼@───────────────┼──────────X─────┼┼────@──────────────┼X─────┼@───────────────┼──────────X─────┼┼────@───────────┼───┼───┼──────────────┼@────Ry(-0.608π)───@───@───Ry(-0.392π)───@───────────────────────\n",
            "                                                                              │                │                │      │                │                ││    │              │      │                │                ││    │           │   │   │              ││    │             │   │   │             │\n",
            "4: ───────────────────────────────────────────────────────────────────────────X────────────────@────────────────X──────┼────────────────@────────────────┼X────@──────────────X──────┼────────────────@────────────────┼X────@───────────X───┼───@──────────────┼X────@─────────────X───┼───@─────────────┼───@───Ry(-0.5π)───@───\n",
            "                                                                                                                       │                │                │                           │                │                │                     │   │              │                       │   │             │   │   │           │\n",
            "5: ────────────────────────────────────────────────────────────────────────────────────────────────────────────────────X────────────────@────────────────X───────────────────────────X────────────────@────────────────X─────────────────────X───@──────────────X───────────────────────X───@─────────────X───X───@───────────X───\n",
            "                                                                      └──┘   └────────────┘   └────────────┘   └──┘   └────────────┘   └────────────┘   └──┘                 └──┘   └────────────┘   └────────────┘   └──┘                                     └──┘\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "C957ZHPrLPIM",
        "outputId": "ee26f260-bd66-4232-8237-2b0236007b7d"
      },
      "execution_count": 27,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.22|000111⟩ + 0.22|001011⟩ + 0.22|001101⟩ + 0.22|001110⟩ + 0.22|010011⟩ + 0.22|010101⟩ + 0.22|010110⟩ + 0.22|011001⟩ + 0.22|011010⟩ + 0.22|011100⟩ + 0.22|100011⟩ + 0.22|100101⟩ + 0.22|100110⟩ + 0.22|101001⟩ + 0.22|101010⟩ + 0.22|101100⟩ + 0.22|110001⟩ + 0.22|110010⟩ + 0.22|110100⟩ + 0.22|111000⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "## Simplified"
      ],
      "metadata": {
        "id": "zZXjG5ppKQBo"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "def Wsimple(qr,n,l,m):\n",
        "  for j in range(max(l+m-n,1),min(l,m-1)+1):\n",
        "      yield i_gate(qr,m,j)\n",
        "\n",
        "#W \\otimes identity:\n",
        "def WWsimple(qr,n,l,m):\n",
        "  yield Wsimple(qr[n-m:n],n,l,m)\n",
        "\n",
        "def UUsimple(qr,n,l):\n",
        "  for m in reversed(range(2,n+1)):\n",
        "    yield WWsimple(qr,n,l,m)\n",
        "\n",
        "def DickeSimple(qr,n,l):\n",
        "  \"\"\"Gives generator\"\"\"\n",
        "  # initial state (identity permutation)\n",
        "  for j in range(l):\n",
        "    yield cirq.X(qr[j])\n",
        "  # apply Dicke operator\n",
        "  yield UUsimple(qr,n,l)"
      ],
      "metadata": {
        "id": "AJ3zg_ln9Cta"
      },
      "execution_count": 28,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "n=2\n",
        "l=1\n",
        "qr=cirq.LineQubit.range(n)\n",
        "test=cirq.Circuit(DickeSimple(qr,n,l))\n",
        "print(test)\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "aBUgJN7P4dxi",
        "outputId": "8a8f79c3-c324-4f5e-8760-41ed6fef19d5"
      },
      "execution_count": 29,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0: ───X───@───Ry(-0.5π)───@───\n",
            "          │   │           │\n",
            "1: ───────X───@───────────X───\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "WG7xvqdb6YSG",
        "outputId": "8d2a6d6b-63ca-4990-bdfd-b92eb1a11f48"
      },
      "execution_count": 30,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.71|01⟩ + 0.71|10⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=3\n",
        "l=1\n",
        "qr=cirq.LineQubit.range(n)\n",
        "test=cirq.Circuit(DickeSimple(qr,n,l))\n",
        "print(test)\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "IZffzmNW9KZO",
        "outputId": "0ed7a2a6-14d7-4b94-915c-4a1e244ebfa4"
      },
      "execution_count": 31,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0: ───X───@───Ry(-0.608π)───@───────────────────────\n",
            "          │   │             │\n",
            "1: ───────X───@─────────────X───@───Ry(-0.5π)───@───\n",
            "                                │   │           │\n",
            "2: ─────────────────────────────X───@───────────X───\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "BMyeu3q39W6E",
        "outputId": "b14fc990-c100-4266-977b-358892002d9c"
      },
      "execution_count": 32,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.58|001⟩ + 0.58|010⟩ + 0.58|100⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=3\n",
        "l=2\n",
        "qr=cirq.LineQubit.range(n)\n",
        "test=cirq.Circuit(DickeSimple(qr,n,l))\n",
        "print(test)\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "ENSRFcwO9YCC",
        "outputId": "55b6dbf4-0e48-477f-bd6c-6fe69309247a"
      },
      "execution_count": 33,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0: ───X───@───Ry(-0.392π)───@───────────────────────\n",
            "          │   │             │\n",
            "1: ───X───┼───@─────────────┼───@───Ry(-0.5π)───@───\n",
            "          │   │             │   │   │           │\n",
            "2: ───────X───@─────────────X───X───@───────────X───\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "KFASRhxc9cNj",
        "outputId": "b1a29f0d-4bcf-4641-a901-75578e518cbc"
      },
      "execution_count": 34,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.58|011⟩ + 0.58|101⟩ + 0.58|110⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=4\n",
        "l=1\n",
        "qr=cirq.LineQubit.range(n)\n",
        "test=cirq.Circuit(DickeSimple(qr,n,l))\n",
        "print(test)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Z8gSqeMD9eGb",
        "outputId": "e828ac9e-e920-49c6-bc20-a2279838ae75"
      },
      "execution_count": 35,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0: ───X───@───Ry(-0.667π)───@─────────────────────────────────────────────\n",
            "          │   │             │\n",
            "1: ───────X───@─────────────X───@───Ry(-0.608π)───@───────────────────────\n",
            "                                │   │             │\n",
            "2: ─────────────────────────────X───@─────────────X───@───Ry(-0.5π)───@───\n",
            "                                                      │   │           │\n",
            "3: ───────────────────────────────────────────────────X───@───────────X───\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "iYCSzu8g-JiF",
        "outputId": "761836f7-0c45-4297-fcc8-d1e1bc8d6e06"
      },
      "execution_count": 36,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.5|0001⟩ + 0.5|0010⟩ + 0.5|0100⟩ + 0.5|1000⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=4\n",
        "l=2\n",
        "qr=cirq.LineQubit.range(n)\n",
        "test=cirq.Circuit(DickeSimple(qr,n,l))\n",
        "print(test)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "_1gCnpsh-MMy",
        "outputId": "26d4b6d3-2d6c-43a4-cad8-ffe87c482dcb"
      },
      "execution_count": 37,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0: ───X───@───Ry(-0.5π)───@───────────────────────────────────────────────────────────────────\n",
            "          │   │           │\n",
            "1: ───X───┼───@───────────┼───@───Ry(-0.608π)───@───@───Ry(-0.392π)───@───────────────────────\n",
            "          │   │           │   │   │             │   │   │             │\n",
            "2: ───────X───@───────────X───X───@─────────────X───┼───@─────────────┼───@───Ry(-0.5π)───@───\n",
            "                                                    │   │             │   │   │           │\n",
            "3: ─────────────────────────────────────────────────X───@─────────────X───X───@───────────X───\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "EkAHTDNs-QGP",
        "outputId": "d3d0b8ef-6ba7-4264-be8e-4eddb66d1514"
      },
      "execution_count": 38,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.41|0011⟩ + 0.41|0101⟩ + 0.41|0110⟩ + 0.41|1001⟩ + 0.41|1010⟩ + 0.41|1100⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=4\n",
        "l=3\n",
        "qr=cirq.LineQubit.range(n)\n",
        "test=cirq.Circuit(DickeSimple(qr,n,l))\n",
        "print(test)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "98BLw4S2-SLC",
        "outputId": "86f7169f-9dae-43f8-a159-0a2b00284cdc"
      },
      "execution_count": 39,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0: ───X───@───Ry(-0.333π)───@─────────────────────────────────────────────\n",
            "          │   │             │\n",
            "1: ───X───┼───┼─────────────┼───@───Ry(-0.392π)───@───────────────────────\n",
            "          │   │             │   │   │             │\n",
            "2: ───X───┼───@─────────────┼───┼───@─────────────┼───@───Ry(-0.5π)───@───\n",
            "          │   │             │   │   │             │   │   │           │\n",
            "3: ───────X───@─────────────X───X───@─────────────X───X───@───────────X───\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "MJsz36YL-bXq",
        "outputId": "a8dd5baf-c4f3-4720-8acd-06a764d078dc"
      },
      "execution_count": 40,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.5|0111⟩ + 0.5|1011⟩ + 0.5|1101⟩ + 0.5|1110⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=5\n",
        "l=1\n",
        "qr=cirq.LineQubit.range(n)\n",
        "test=cirq.Circuit(DickeSimple(qr,n,l))\n",
        "print(test)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "cg1fVFoC-dbg",
        "outputId": "67cbe852-d737-4f9d-c20f-e194233bc323"
      },
      "execution_count": 41,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0: ───X───@───Ry(-0.705π)───@───────────────────────────────────────────────────────────────────\n",
            "          │   │             │\n",
            "1: ───────X───@─────────────X───@───Ry(-0.667π)───@─────────────────────────────────────────────\n",
            "                                │   │             │\n",
            "2: ─────────────────────────────X───@─────────────X───@───Ry(-0.608π)───@───────────────────────\n",
            "                                                      │   │             │\n",
            "3: ───────────────────────────────────────────────────X───@─────────────X───@───Ry(-0.5π)───@───\n",
            "                                                                            │   │           │\n",
            "4: ─────────────────────────────────────────────────────────────────────────X───@───────────X───\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "e3TvLFJx-jIb",
        "outputId": "26b0639f-d0bb-4393-cc49-0e4815ed8447"
      },
      "execution_count": 42,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.45|00001⟩ + 0.45|00010⟩ + 0.45|00100⟩ + 0.45|01000⟩ + 0.45|10000⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=5\n",
        "l=2\n",
        "qr=cirq.LineQubit.range(n)\n",
        "test=cirq.Circuit(DickeSimple(qr,n,l))\n",
        "print(test)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "GCS3_ZqE-mcH",
        "outputId": "8373b32e-4ded-4c53-dd09-769670bab63e"
      },
      "execution_count": 43,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0: ───X───@───Ry(-0.564π)───@─────────────────────────────────────────────────────────────────────────────────────────────────────────────\n",
            "          │   │             │\n",
            "1: ───X───┼───@─────────────┼───@───Ry(-0.667π)───@───@───Ry(-0.5π)───@───────────────────────────────────────────────────────────────────\n",
            "          │   │             │   │   │             │   │   │           │\n",
            "2: ───────X───@─────────────X───X───@─────────────X───┼───@───────────┼───@───Ry(-0.608π)───@───@───Ry(-0.392π)───@───────────────────────\n",
            "                                                      │   │           │   │   │             │   │   │             │\n",
            "3: ───────────────────────────────────────────────────X───@───────────X───X───@─────────────X───┼───@─────────────┼───@───Ry(-0.5π)───@───\n",
            "                                                                                                │   │             │   │   │           │\n",
            "4: ─────────────────────────────────────────────────────────────────────────────────────────────X───@─────────────X───X───@───────────X───\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "iP7qrXdf-qXT",
        "outputId": "9914bfd4-a43e-4eb5-8d4f-0fc04e2400d7"
      },
      "execution_count": 44,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.32|00011⟩ + 0.32|00101⟩ + 0.32|00110⟩ + 0.32|01001⟩ + 0.32|01010⟩ + 0.32|01100⟩ + 0.32|10001⟩ + 0.32|10010⟩ + 0.32|10100⟩ + 0.32|11000⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=5\n",
        "l=3\n",
        "qr=cirq.LineQubit.range(n)\n",
        "test=cirq.Circuit(DickeSimple(qr,n,l))\n",
        "print(test)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "A4615CGc-teO",
        "outputId": "b012c93d-23e6-4158-d765-39cab65961a8"
      },
      "execution_count": 45,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "                                                                      ┌──┐\n",
            "0: ───X───@───Ry(-0.436π)───@────────────────────────────────────────────────────────────────────────────────────────────────────────────\n",
            "          │   │             │\n",
            "1: ───X───┼───┼─────────────┼───@───Ry(-0.5π)───@───@───Ry(-0.333π)────@─────────────────────────────────────────────────────────────────\n",
            "          │   │             │   │   │           │   │   │              │\n",
            "2: ───X───┼───@─────────────┼───┼───@───────────┼───┼───┼──────────────┼@────Ry(-0.608π)───@───@───Ry(-0.392π)───@───────────────────────\n",
            "          │   │             │   │   │           │   │   │              ││    │             │   │   │             │\n",
            "3: ───────X───@─────────────X───X───@───────────X───┼───@──────────────┼X────@─────────────X───┼───@─────────────┼───@───Ry(-0.5π)───@───\n",
            "                                                    │   │              │                       │   │             │   │   │           │\n",
            "4: ─────────────────────────────────────────────────X───@──────────────X───────────────────────X───@─────────────X───X───@───────────X───\n",
            "                                                                      └──┘\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "dSM1jgT9-wCl",
        "outputId": "75d8e6e6-f4c6-4a17-8611-2b992d0cfad0"
      },
      "execution_count": 46,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.32|00111⟩ + 0.32|01011⟩ + 0.32|01101⟩ + 0.32|01110⟩ + 0.32|10011⟩ + 0.32|10101⟩ + 0.32|10110⟩ + 0.32|11001⟩ + 0.32|11010⟩ + 0.32|11100⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=5\n",
        "l=4\n",
        "qr=cirq.LineQubit.range(n)\n",
        "test=cirq.Circuit(DickeSimple(qr,n,l))\n",
        "print(test)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "1uADTe-b-0dt",
        "outputId": "257a2ddc-e0dc-4868-fdf1-fc0664d4ddd5"
      },
      "execution_count": 47,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0: ───X───@───Ry(-0.295π)───@───────────────────────────────────────────────────────────────────\n",
            "          │   │             │\n",
            "1: ───X───┼───┼─────────────┼───@───Ry(-0.333π)───@─────────────────────────────────────────────\n",
            "          │   │             │   │   │             │\n",
            "2: ───X───┼───┼─────────────┼───┼───┼─────────────┼───@───Ry(-0.392π)───@───────────────────────\n",
            "          │   │             │   │   │             │   │   │             │\n",
            "3: ───X───┼───@─────────────┼───┼───@─────────────┼───┼───@─────────────┼───@───Ry(-0.5π)───@───\n",
            "          │   │             │   │   │             │   │   │             │   │   │           │\n",
            "4: ───────X───@─────────────X───X───@─────────────X───X───@─────────────X───X───@───────────X───\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "ddm7767m-6Hj",
        "outputId": "beab759b-9ca4-4199-ffb0-f675e3434839"
      },
      "execution_count": 48,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.45|01111⟩ + 0.45|10111⟩ + 0.45|11011⟩ + 0.45|11101⟩ + 0.45|11110⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=6\n",
        "l=3\n",
        "qr=cirq.LineQubit.range(n)\n",
        "test=cirq.Circuit(DickeSimple(qr,n,l))\n",
        "print(test)"
      ],
      "metadata": {
        "id": "E96CCmGk-8XU",
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "outputId": "2556aac8-5fff-40a5-9c3c-eac39c67b9a4"
      },
      "execution_count": 49,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "                                                                      ┌──┐                                                           ┌──┐\n",
            "0: ───X───@───Ry(-0.5π)───@─────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────\n",
            "          │   │           │\n",
            "1: ───X───┼───┼───────────┼───@───Ry(-0.564π)───@───@───Ry(-0.436π)────@────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────\n",
            "          │   │           │   │   │             │   │   │              │\n",
            "2: ───X───┼───@───────────┼───┼───@─────────────┼───┼───┼──────────────┼@────Ry(-0.667π)───@───@───Ry(-0.5π)───@───@───Ry(-0.333π)────@─────────────────────────────────────────────────────────────────\n",
            "          │   │           │   │   │             │   │   │              ││    │             │   │   │           │   │   │              │\n",
            "3: ───────X───@───────────X───X───@─────────────X───┼───@──────────────┼X────@─────────────X───┼───@───────────┼───┼───┼──────────────┼@────Ry(-0.608π)───@───@───Ry(-0.392π)───@───────────────────────\n",
            "                                                    │   │              │                       │   │           │   │   │              ││    │             │   │   │             │\n",
            "4: ─────────────────────────────────────────────────X───@──────────────X───────────────────────X───@───────────X───┼───@──────────────┼X────@─────────────X───┼───@─────────────┼───@───Ry(-0.5π)───@───\n",
            "                                                                                                                   │   │              │                       │   │             │   │   │           │\n",
            "5: ────────────────────────────────────────────────────────────────────────────────────────────────────────────────X───@──────────────X───────────────────────X───@─────────────X───X───@───────────X───\n",
            "                                                                      └──┘                                                           └──┘\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "JfT-1PqCiSLL",
        "outputId": "3db1c965-a009-481e-85fb-73da4c0b859f"
      },
      "execution_count": 50,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.22|000111⟩ + 0.22|001011⟩ + 0.22|001101⟩ + 0.22|001110⟩ + 0.22|010011⟩ + 0.22|010101⟩ + 0.22|010110⟩ + 0.22|011001⟩ + 0.22|011010⟩ + 0.22|011100⟩ + 0.22|100011⟩ + 0.22|100101⟩ + 0.22|100110⟩ + 0.22|101001⟩ + 0.22|101010⟩ + 0.22|101100⟩ + 0.22|110001⟩ + 0.22|110010⟩ + 0.22|110100⟩ + 0.22|111000⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "hKiqAUsZiS1y"
      },
      "execution_count": null,
      "outputs": []
    }
  ]
}

==> qutritDicke_arxiv.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "provenance": [],
      "toc_visible": true,
      "collapsed_sections": [
        "OJtGVCHxWxj2",
        "Xr8QbD2iU4s0",
        "T216u-2E4iBP",
        "jLuz5bxCUaMQ",
        "dDPKR7bICOiJ",
        "fuWebsHiIUh1",
        "t4CQ3OtMOZHT"
      ]
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "cells": [
    {
      "cell_type": "markdown",
      "source": [
        "#Qutrit ($d=3$) Dicke states"
      ],
      "metadata": {
        "id": "R_kmovf1Ud7_"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "try:\n",
        "    import cirq\n",
        "except ImportError:\n",
        "    print(\"installing cirq...\")\n",
        "    !pip install --quiet cirq\n",
        "    import cirq\n",
        "\n",
        "    print(\"installed cirq.\")"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "0Y4fpCY0UfyJ",
        "outputId": "139ed980-bd40-4cdf-a26b-ae5b701e8551"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "installing cirq...\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m1.8/1.8 MB\u001b[0m \u001b[31m8.2 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m142.7/142.7 kB\u001b[0m \u001b[31m11.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m579.1/579.1 kB\u001b[0m \u001b[31m12.7 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m58.2/58.2 kB\u001b[0m \u001b[31m5.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m66.5/66.5 kB\u001b[0m \u001b[31m4.9 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m596.4/596.4 kB\u001b[0m \u001b[31m16.0 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m221.0/221.0 kB\u001b[0m \u001b[31m13.6 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m229.9/229.9 kB\u001b[0m \u001b[31m16.0 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25h  Preparing metadata (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m2.0/2.0 MB\u001b[0m \u001b[31m20.9 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m151.7/151.7 kB\u001b[0m \u001b[31m14.6 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m45.6/45.6 kB\u001b[0m \u001b[31m4.9 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25h  Preparing metadata (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m1.6/1.6 MB\u001b[0m \u001b[31m28.2 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m151.7/151.7 kB\u001b[0m \u001b[31m16.7 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m151.7/151.7 kB\u001b[0m \u001b[31m15.2 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m147.4/147.4 kB\u001b[0m \u001b[31m15.8 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m147.4/147.4 kB\u001b[0m \u001b[31m12.1 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m147.4/147.4 kB\u001b[0m \u001b[31m14.9 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m142.7/142.7 kB\u001b[0m \u001b[31m13.8 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m142.7/142.7 kB\u001b[0m \u001b[31m14.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m101.2/101.2 kB\u001b[0m \u001b[31m11.8 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m83.3/83.3 kB\u001b[0m \u001b[31m9.7 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m83.4/83.4 kB\u001b[0m \u001b[31m9.5 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m83.2/83.2 kB\u001b[0m \u001b[31m7.7 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m82.5/82.5 kB\u001b[0m \u001b[31m7.7 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m81.0/81.0 kB\u001b[0m \u001b[31m9.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m81.0/81.0 kB\u001b[0m \u001b[31m8.5 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m80.8/80.8 kB\u001b[0m \u001b[31m8.1 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m80.7/80.7 kB\u001b[0m \u001b[31m8.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m81.5/81.5 kB\u001b[0m \u001b[31m7.6 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m90.4/90.4 kB\u001b[0m \u001b[31m8.7 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m57.5/57.5 kB\u001b[0m \u001b[31m5.2 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m60.6/60.6 kB\u001b[0m \u001b[31m6.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m71.5/71.5 kB\u001b[0m \u001b[31m7.1 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m98.7/98.7 kB\u001b[0m \u001b[31m10.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m1.7/1.7 MB\u001b[0m \u001b[31m30.0 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m112.3/112.3 kB\u001b[0m \u001b[31m12.8 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m69.6/69.6 kB\u001b[0m \u001b[31m7.1 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m485.6/485.6 kB\u001b[0m \u001b[31m22.5 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m58.3/58.3 kB\u001b[0m \u001b[31m5.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25h  Building wheel for lark (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "  Building wheel for rpcq (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "\u001b[31mERROR: pip's dependency resolver does not currently take into account all the packages that are installed. This behaviour is the source of the following dependency conflicts.\n",
            "referencing 0.30.2 requires attrs>=22.2.0, but you have attrs 21.4.0 which is incompatible.\u001b[0m\u001b[31m\n",
            "\u001b[0minstalled cirq.\n"
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "###Basic qutrit gates"
      ],
      "metadata": {
        "id": "OJtGVCHxWxj2"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "import numpy as np"
      ],
      "metadata": {
        "id": "Oz5rRLJLX75m"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "simulator = cirq.Simulator()"
      ],
      "metadata": {
        "id": "C7-5PcBSh20J"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "class X01(cirq.Gate):\n",
        "\n",
        "  def _qid_shape_(self):\n",
        "    return (3,)\n",
        "\n",
        "  def _unitary_(self):\n",
        "    return np.array([[0, 1, 0],\n",
        "                    [1, 0, 0],\n",
        "                    [0, 0, 1]])\n",
        "\n",
        "  def _circuit_diagram_info_(self, args):\n",
        "        return 'X01'\n",
        "\n",
        "class X02(cirq.Gate):\n",
        "\n",
        "  def _qid_shape_(self):\n",
        "    return (3,)\n",
        "\n",
        "  def _unitary_(self):\n",
        "    return np.array([[0, 0, 1],\n",
        "                    [0, 1, 0],\n",
        "                    [1, 0, 0]])\n",
        "\n",
        "  def _circuit_diagram_info_(self, args):\n",
        "        return 'X02'\n",
        "\n",
        "class X12(cirq.Gate):\n",
        "\n",
        "  def _qid_shape_(self):\n",
        "    return (3,)\n",
        "\n",
        "  def _unitary_(self):\n",
        "    return np.array([[1, 0, 0],\n",
        "                    [0, 0, 1],\n",
        "                    [0, 1, 0]])\n",
        "\n",
        "  def _circuit_diagram_info_(self, args):\n",
        "        return 'X12'\n",
        "\n",
        "class R01(cirq.Gate):\n",
        "\n",
        "  def __init__(self, theta):\n",
        "        super(R01, self)\n",
        "        self.theta = theta\n",
        "\n",
        "  def _qid_shape_(self):\n",
        "    return (3,)\n",
        "\n",
        "  def _unitary_(self):\n",
        "    return np.array([[np.cos(self.theta/2), -np.sin(self.theta/2), 0],\n",
        "                    [np.sin(self.theta/2), np.cos(self.theta/2), 0],\n",
        "                    [0, 0, 1]])\n",
        "\n",
        "  def _circuit_diagram_info_(self, args):\n",
        "        return f\"R01({self.theta})\"\n",
        "\n",
        "class R02(cirq.Gate):\n",
        "\n",
        "  def __init__(self, theta):\n",
        "        super(R02, self)\n",
        "        self.theta = theta\n",
        "\n",
        "  def _qid_shape_(self):\n",
        "    return (3,)\n",
        "\n",
        "  def _unitary_(self):\n",
        "    return np.array([[np.cos(self.theta/2), 0, -np.sin(self.theta/2)],\n",
        "                     [0, 1, 0],\n",
        "                     [np.sin(self.theta/2), 0, np.cos(self.theta/2)]\n",
        "                    ])\n",
        "\n",
        "  def _circuit_diagram_info_(self, args):\n",
        "        return f\"R02({self.theta})\"\n",
        "\n",
        "class R12(cirq.Gate):\n",
        "\n",
        "  def __init__(self, theta):\n",
        "        super(R12, self)\n",
        "        self.theta = theta\n",
        "\n",
        "  def _qid_shape_(self):\n",
        "    return (3,)\n",
        "\n",
        "  def _unitary_(self):\n",
        "    return np.array([[1, 0, 0],\n",
        "                     [0, np.cos(self.theta/2), -np.sin(self.theta/2)],\n",
        "                     [0, np.sin(self.theta/2), np.cos(self.theta/2)]\n",
        "                      ])\n",
        "\n",
        "  def _circuit_diagram_info_(self, args):\n",
        "        return f\"R12({self.theta})\""
      ],
      "metadata": {
        "id": "7-g0T8NoYVhM"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "class myid(cirq.Gate):\n",
        "\n",
        "  def _qid_shape_(self):\n",
        "    return (3,)\n",
        "\n",
        "  def _unitary_(self):\n",
        "    return np.array([[1, 0, 0],\n",
        "                    [0, 1, 0],\n",
        "                    [0, 0, 1]])\n",
        "\n",
        "  def _circuit_diagram_info_(self, args):\n",
        "        return 'id'"
      ],
      "metadata": {
        "id": "eiWlrfcWZAZs"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "### $\\widetilde{W}$ -- special case where either $k_0$ or $k_1$ or $k_2$ is 0"
      ],
      "metadata": {
        "id": "Xr8QbD2iU4s0"
      }
    },
    {
      "cell_type": "markdown",
      "source": [
        "Note: Here we directly construct $I_{m,l} = V_{m,l}^{(1,2)} V_{m,l}^{(0,2)} V_{m,l}^{(0,1)}$, rather than the $V$-gates individually"
      ],
      "metadata": {
        "id": "Ell1OmjRQxH2"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "#l=1, m=2\n",
        "def iaa_gate(qr):\n",
        "  \"\"\"Gives generator\"\"\"\n",
        "  cx01 = cirq.ControlledGate(X01(),num_controls=1, control_values=(1,),\\\n",
        "                             control_qid_shape=(3,))\n",
        "  cx02 = cirq.ControlledGate(X02(),num_controls=1, control_values=(2,),\\\n",
        "                             control_qid_shape=(3,))\n",
        "  cx12 = cirq.ControlledGate(X12(),num_controls=1, control_values=(2,),\\\n",
        "                             control_qid_shape=(3,))\n",
        "  l=1\n",
        "  m=2\n",
        "  theta=-2*np.arccos(np.sqrt(l/m))\n",
        "  cr01 = cirq.ControlledGate(R01(theta),num_controls=1, control_values=(1,),\\\n",
        "                             control_qid_shape=(3,))\n",
        "  cr02 = cirq.ControlledGate(R02(theta),num_controls=1, control_values=(2,),\\\n",
        "                             control_qid_shape=(3,))\n",
        "  cr12 = cirq.ControlledGate(R12(theta),num_controls=1, control_values=(2,),\\\n",
        "                             control_qid_shape=(3,))\n",
        "  yield cx01(qr[0],qr[1])\n",
        "  yield cr01(qr[1],qr[0])\n",
        "  yield cx01(qr[0],qr[1])\n",
        "  yield cx02(qr[0],qr[1])\n",
        "  yield cr02(qr[1],qr[0])\n",
        "  yield cx02(qr[0],qr[1])\n",
        "  yield cx12(qr[0],qr[1])\n",
        "  yield cr12(qr[1],qr[0])\n",
        "  yield cx12(qr[0],qr[1])\n",
        "\n",
        "#l=1, m>2\n",
        "def ia_gate(qr,m):\n",
        "  \"\"\"Gives generator\"\"\"\n",
        "  cx01 = cirq.ControlledGate(X01(),num_controls=1, control_values=(1,),\\\n",
        "                             control_qid_shape=(3,))\n",
        "  cx02 = cirq.ControlledGate(X02(),num_controls=1, control_values=(2,),\\\n",
        "                             control_qid_shape=(3,))\n",
        "  cx12 = cirq.ControlledGate(X12(),num_controls=1, control_values=(2,),\\\n",
        "                             control_qid_shape=(3,))\n",
        "  l=1\n",
        "  theta=-2*np.arccos(np.sqrt(l/m))\n",
        "  cr01 = cirq.ControlledGate(R01(theta),num_controls=1, control_values=(1,),\\\n",
        "                             control_qid_shape=(3,))\n",
        "  cr02 = cirq.ControlledGate(R02(theta),num_controls=1, control_values=(2,),\\\n",
        "                             control_qid_shape=(3,))\n",
        "  ccr12 = cirq.ControlledGate(R12(theta),num_controls=2, \\\n",
        "                              control_values=((1,),(2,)),\\\n",
        "                              control_qid_shape=(3,3))\n",
        "  yield cx01(qr[0],qr[1])\n",
        "  yield cr01(qr[1],qr[0])\n",
        "  yield cx01(qr[0],qr[1])\n",
        "  yield cx02(qr[0],qr[1])\n",
        "  yield cr02(qr[1],qr[0])\n",
        "  yield cx02(qr[0],qr[1])\n",
        "  yield cx12(qr[0],qr[1])\n",
        "  yield ccr12(qr[m-1],qr[1],qr[0])\n",
        "  yield cx12(qr[0],qr[1])\n",
        "\n",
        "#1 < l < m-1 and m>3\n",
        "def ib_gate(qr,m,l):\n",
        "  \"\"\"Gives generator\"\"\"\n",
        "  cx01 = cirq.ControlledGate(X01(),num_controls=1, control_values=(1,),\\\n",
        "                             control_qid_shape=(3,))\n",
        "  cx02 = cirq.ControlledGate(X02(),num_controls=1, control_values=(2,),\\\n",
        "                             control_qid_shape=(3,))\n",
        "  cx12 = cirq.ControlledGate(X12(),num_controls=1, control_values=(2,),\\\n",
        "                             control_qid_shape=(3,))\n",
        "  theta=-2*np.arccos(np.sqrt(l/m))\n",
        "  ccr01 = cirq.ControlledGate(R01(theta),num_controls=2, \\\n",
        "                              control_values=((1,),(1,)),\\\n",
        "                              control_qid_shape=(3,3))\n",
        "  ccr02 = cirq.ControlledGate(R02(theta),num_controls=2, \\\n",
        "                              control_values=((2,),(2,)),\\\n",
        "                              control_qid_shape=(3,3))\n",
        "  cccr12 = cirq.ControlledGate(R12(theta),num_controls=3, \\\n",
        "                              control_values=((1,),(2,),(2,)),\\\n",
        "                              control_qid_shape=(3,3,3))\n",
        "  yield cx01(qr[0],qr[l])\n",
        "  yield ccr01(qr[l],qr[l-1],qr[0])\n",
        "  yield cx01(qr[0],qr[l])\n",
        "  yield cx02(qr[0],qr[l])\n",
        "  yield ccr02(qr[l],qr[l-1],qr[0])\n",
        "  yield cx02(qr[0],qr[l])\n",
        "  yield cx12(qr[0],qr[l])\n",
        "  yield cccr12(qr[m-1],qr[l],qr[l-1],qr[0])\n",
        "  yield cx12(qr[0],qr[l])\n",
        "\n",
        "#l= m-1 and m>2\n",
        "def ic_gate(qr,m):\n",
        "  \"\"\"Gives generator\"\"\"\n",
        "  cx01 = cirq.ControlledGate(X01(),num_controls=1, control_values=(1,),\\\n",
        "                             control_qid_shape=(3,))\n",
        "  cx02 = cirq.ControlledGate(X02(),num_controls=1, control_values=(2,),\\\n",
        "                             control_qid_shape=(3,))\n",
        "  cx12 = cirq.ControlledGate(X12(),num_controls=1, control_values=(2,),\\\n",
        "                             control_qid_shape=(3,))\n",
        "  l=m-1\n",
        "  theta=-2*np.arccos(np.sqrt(l/m))\n",
        "  ccr01 = cirq.ControlledGate(R01(theta),num_controls=2, \\\n",
        "                              control_values=((1,),(1,)),\\\n",
        "                              control_qid_shape=(3,3))\n",
        "  ccr02 = cirq.ControlledGate(R02(theta),num_controls=2, \\\n",
        "                              control_values=((2,),(2,)),\\\n",
        "                              control_qid_shape=(3,3))\n",
        "  ccr12 = cirq.ControlledGate(R12(theta),num_controls=2, \\\n",
        "                              control_values=((2,),(2,)),\\\n",
        "                              control_qid_shape=(3,3))\n",
        "  yield cx01(qr[0],qr[l])\n",
        "  yield ccr01(qr[l],qr[l-1],qr[0])\n",
        "  yield cx01(qr[0],qr[l])\n",
        "  yield cx02(qr[0],qr[l])\n",
        "  yield ccr02(qr[l],qr[l-1],qr[0])\n",
        "  yield cx02(qr[0],qr[l])\n",
        "  yield cx12(qr[0],qr[l])\n",
        "  yield ccr12(qr[l],qr[l-1],qr[0])\n",
        "  yield cx12(qr[0],qr[l])\n",
        "\n",
        "def i_gate(qr,m,l):\n",
        "  if l==1 and m==2:\n",
        "    yield iaa_gate(qr)\n",
        "  elif l==1 and m>2:\n",
        "    yield ia_gate(qr,m)\n",
        "  elif 1 < l < m-1 and m>3:\n",
        "    yield ib_gate(qr,m,l)\n",
        "  elif l== m-1 and m>2:\n",
        "    yield ic_gate(qr,m)\n",
        "\n",
        "def tW(qr,m):\n",
        "  for j in range(1,m):\n",
        "    yield i_gate(qr,m,j)\n"
      ],
      "metadata": {
        "id": "HmhdFmOsd-ni"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "### $\\widetilde{\\widetilde{W}}$ -- generic case where $k_0, k_1, k_2$ are all nonzero"
      ],
      "metadata": {
        "id": "YrwRPB1CzDaA"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "#l2 > 1 and l2 + 1 < l1 \\ge m-1 and m>4\n",
        "def iid_gate(qr,m,l1,l2):\n",
        "  \"\"\"Gives generator\"\"\"\n",
        "  cx12 = cirq.ControlledGate(X12(),num_controls=1, control_values=(2,),\\\n",
        "                             control_qid_shape=(3,))\n",
        "  cx01 = cirq.ControlledGate(X01(),num_controls=1, control_values=(1,),\\\n",
        "                             control_qid_shape=(3,))\n",
        "  theta1=-2*np.arccos(np.sqrt(l2/m))\n",
        "  theta2=-2*np.arccos(np.sqrt((l1-l2)/(m-l2)))\n",
        "  ccccr12 = cirq.ControlledGate(R12(theta1),num_controls=4, \\\n",
        "                              control_values=((0,),(1,),(2,),(2,)),\\\n",
        "                              control_qid_shape=(3,3,3,3))\n",
        "  ccccr01 = cirq.ControlledGate(R01(theta2),num_controls=4, \\\n",
        "                              control_values=((1,),(1,),(2,),(2,)),\\\n",
        "                              control_qid_shape=(3,3,3,3))\n",
        "  yield cx12(qr[0],qr[l2])\n",
        "  yield ccccr12(qr[l1],qr[l1-1],qr[l2],qr[l2-1],qr[0])\n",
        "  yield cx12(qr[0],qr[l2])\n",
        "  yield cx01(qr[0],qr[l1])\n",
        "  yield ccccr01(qr[l1],qr[l1-1],qr[l2],qr[l2-1],qr[0])\n",
        "  yield cx01(qr[0],qr[l1])\n",
        "\n",
        "\n",
        "#l2 > 1 and l1=l2+1 \\le m-1 and m>3\n",
        "def iic_gate(qr,m,l2):\n",
        "  \"\"\"Gives generator\"\"\"\n",
        "  l1=l2+1\n",
        "  cx12 = cirq.ControlledGate(X12(),num_controls=1, control_values=(2,),\\\n",
        "                             control_qid_shape=(3,))\n",
        "  cx01 = cirq.ControlledGate(X01(),num_controls=1, control_values=(1,),\\\n",
        "                             control_qid_shape=(3,))\n",
        "  theta1=-2*np.arccos(np.sqrt(l2/m))\n",
        "  theta2=-2*np.arccos(np.sqrt((l1-l2)/(m-l2)))\n",
        "  cccr12 = cirq.ControlledGate(R12(theta1),num_controls=3, \\\n",
        "                              control_values=((0,),(2,),(2,)),\\\n",
        "                              control_qid_shape=(3,3,3))\n",
        "  cccr01 = cirq.ControlledGate(R01(theta2),num_controls=3, \\\n",
        "                              control_values=((1,),(2,),(2,)),\\\n",
        "                              control_qid_shape=(3,3,3))\n",
        "  yield cx12(qr[0],qr[l2])\n",
        "  yield cccr12(qr[l1],qr[l2],qr[l2-1],qr[0])\n",
        "  yield cx12(qr[0],qr[l2])\n",
        "  yield cx01(qr[0],qr[l1])\n",
        "  yield cccr01(qr[l1],qr[l2],qr[l2-1],qr[0])\n",
        "  yield cx01(qr[0],qr[l1])\n",
        "\n",
        "#l2=1 and 2 < l1 \\le m-1 and m>3\n",
        "def iib_gate(qr,m,l1):\n",
        "  \"\"\"Gives generator\"\"\"\n",
        "  l2=1\n",
        "  cx12 = cirq.ControlledGate(X12(),num_controls=1, control_values=(2,),\\\n",
        "                             control_qid_shape=(3,))\n",
        "  cx01 = cirq.ControlledGate(X01(),num_controls=1, control_values=(1,),\\\n",
        "                             control_qid_shape=(3,))\n",
        "  theta1=-2*np.arccos(np.sqrt(l2/m))\n",
        "  theta2=-2*np.arccos(np.sqrt((l1-l2)/(m-l2)))\n",
        "  cccr12 = cirq.ControlledGate(R12(theta1),num_controls=3, \\\n",
        "                              control_values=((0,),(1,),(2,)),\\\n",
        "                              control_qid_shape=(3,3,3))\n",
        "  cccr01 = cirq.ControlledGate(R01(theta2),num_controls=3, \\\n",
        "                              control_values=((1,),(1,),(2,)),\\\n",
        "                              control_qid_shape=(3,3,3))\n",
        "  yield cx12(qr[0],qr[1])\n",
        "  yield cccr12(qr[l1],qr[l1-1],qr[1],qr[0])\n",
        "  yield cx12(qr[0],qr[1])\n",
        "  yield cx01(qr[0],qr[l1])\n",
        "  yield cccr01(qr[l1],qr[l1-1],qr[1],qr[0])\n",
        "  yield cx01(qr[0],qr[l1])\n",
        "\n",
        "#l2=1 and l1=2 and m>2\n",
        "def iia_gate(qr,m):\n",
        "  \"\"\"Gives generator\"\"\"\n",
        "  l2=1\n",
        "  l1=2\n",
        "  cx12 = cirq.ControlledGate(X12(),num_controls=1, control_values=(2,),\\\n",
        "                             control_qid_shape=(3,))\n",
        "  cx01 = cirq.ControlledGate(X01(),num_controls=1, control_values=(1,),\\\n",
        "                             control_qid_shape=(3,))\n",
        "  theta1=-2*np.arccos(np.sqrt(l2/m))\n",
        "  theta2=-2*np.arccos(np.sqrt((l1-l2)/(m-l2)))\n",
        "  ccr12 = cirq.ControlledGate(R12(theta1),num_controls=2, \\\n",
        "                              control_values=((0,),(2,)),\\\n",
        "                              control_qid_shape=(3,3))\n",
        "  ccr01 = cirq.ControlledGate(R01(theta2),num_controls=2, \\\n",
        "                              control_values=((1,),(2,)),\\\n",
        "                              control_qid_shape=(3,3))\n",
        "  yield cx12(qr[0],qr[1])\n",
        "  yield ccr12(qr[l1],qr[1],qr[0])\n",
        "  yield cx12(qr[0],qr[1])\n",
        "  yield cx01(qr[0],qr[l1])\n",
        "  yield ccr01(qr[l1],qr[1],qr[0])\n",
        "  yield cx01(qr[0],qr[l1])\n",
        "\n",
        "def ii_gate(qr,m,l1,l2):\n",
        "  if l2==1 and l1==2 and m>2:\n",
        "    yield iia_gate(qr,m)\n",
        "  elif l2==1 and 2<l1 <= m-1 and m>3:\n",
        "    yield iib_gate(qr,m,l1)\n",
        "  elif l2>1 and l1==l2+1 <= m-1 and m>3:\n",
        "    yield iic_gate(qr,m,l2)\n",
        "  elif l2>1 and l2+1 < l1 <= m-1 and m>4:\n",
        "    yield iid_gate(qr,m,l1,l2)\n",
        "\n",
        "def ttW(qr,m):\n",
        "  for j2 in range(m-1):\n",
        "    for j1 in range(j2+1,m):\n",
        "      yield ii_gate(qr,m,j1,j2)\n",
        "\n"
      ],
      "metadata": {
        "id": "tfN_pjsjzQYi"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "## NOT simplified"
      ],
      "metadata": {
        "id": "tF_sX6Wc3Mcr"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "def W(qr,m):\n",
        "  yield tW(qr,m)\n",
        "  yield ttW(qr,m)\n",
        "\n",
        "#W \\otimes identity:\n",
        "def WW(qr,n,m):\n",
        "  yield W(qr[n-m:n],m)\n",
        "\n",
        "def UU(qr,n):\n",
        "  for m in reversed(range(2,n+1)):\n",
        "    yield WW(qr,n,m)\n",
        "\n",
        "def Dicke(qr,n,k0,k1,k2):\n",
        "  \"\"\"Gives generator\"\"\"\n",
        "  # initial state (identity permutation)\n",
        "  # k0 + k1 + k2 = n\n",
        "  for j in range(k2):\n",
        "      yield X02()(qr[j])\n",
        "  for j in range(k2,k1+k2):\n",
        "      yield X01()(qr[j])\n",
        "  #for j in range(k1+k2,k0+k1+k2):\n",
        "  #    yield myid()(qr[j])\n",
        "  # apply Dicke operator\n",
        "  yield UU(qr,n)"
      ],
      "metadata": {
        "id": "_Uk1Lz9MEyYE"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "###Examples"
      ],
      "metadata": {
        "id": "T216u-2E4iBP"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "n=3\n",
        "qr = cirq.LineQid.range(n, dimension=3)\n",
        "test=cirq.Circuit(Dicke(qr,n,1,1,1))\n",
        "#print(test)\n",
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector, qid_shape=(3,)*n))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "_9CRpEp3QZy7",
        "outputId": "7af8566c-dc1a-4ed8-fcd1-893dfe08c936"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.41|012⟩ + 0.41|021⟩ + 0.41|102⟩ + 0.41|120⟩ + 0.41|201⟩ + 0.41|210⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "print(test)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "iMFxeaxXkRLw",
        "outputId": "2bd463f9-1e00-46ac-d815-7cbfd48dbf0b"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0 (d=3): ───X02───@─────R01(-1.9106332362490186)───@─────(2)───R02(-1.9106332362490186)───(2)───(2)───R12(-1.9106332362490186)───(2)───@─────R01(-1.2309594173407747)───@─────(2)───R02(-1.2309594173407747)───(2)───(2)───R12(-1.2309594173407747)───(2)───(2)───R12(-1.9106332362490186)───(2)───@─────R01(-1.5707963267948966)───@──────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────\n",
            "                  │     │                          │     │     │                          │     │     │                          │     │     │                          │     │     │                          │     │     │                          │     │     │                          │     │     │                          │\n",
            "1 (d=3): ───X01───X01───@──────────────────────────X01───X02───(2)────────────────────────X02───X12───(2)────────────────────────X12───┼─────@──────────────────────────┼─────┼─────(2)────────────────────────┼─────┼─────(2)────────────────────────┼─────X12───(2)────────────────────────X12───┼─────(2)────────────────────────┼─────@─────R01(-1.5707963267948966)───@─────(2)───R02(-1.5707963267948966)───(2)───(2)───R12(-1.5707963267948966)───(2)───\n",
            "                                                                                                      │                                │     │                          │     │     │                          │     │     │                          │           │                                │     │                          │     │     │                          │     │     │                          │     │     │                          │\n",
            "2 (d=3): ─────────────────────────────────────────────────────────────────────────────────────────────@────────────────────────────────X01───@──────────────────────────X01───X02───(2)────────────────────────X02───X12───(2)────────────────────────X12─────────(0)──────────────────────────────X01───@──────────────────────────X01───X01───@──────────────────────────X01───X02───(2)────────────────────────X02───X12───(2)────────────────────────X12───\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=4\n",
        "qr = cirq.LineQid.range(n, dimension=3)\n",
        "test=cirq.Circuit(Dicke(qr,n,1,1,2))\n",
        "#print(test)\n",
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector, qid_shape=(3,)*n))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "iwYAzEv5NFaF",
        "outputId": "057995d2-2984-4109-c1b5-934ecaf4a845"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.29|0122⟩ + 0.29|0212⟩ + 0.29|0221⟩ + 0.29|1022⟩ + 0.29|1202⟩ + 0.29|1220⟩ + 0.29|2012⟩ + 0.29|2021⟩ + 0.29|2102⟩ + 0.29|2120⟩ + 0.29|2201⟩ + 0.29|2210⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=5\n",
        "qr = cirq.LineQid.range(n, dimension=3)\n",
        "test=cirq.Circuit(Dicke(qr,n,1,2,2))\n",
        "#print(test)\n",
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector, qid_shape=(3,)*n))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "gJ6Wr5W8NsmK",
        "outputId": "89c98e39-bd9a-48c3-a021-c3ff84c14b4f"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.18|01122⟩ + 0.18|01212⟩ + 0.18|01221⟩ + 0.18|02112⟩ + 0.18|02121⟩ + 0.18|02211⟩ + 0.18|10122⟩ + 0.18|10212⟩ + 0.18|10221⟩ + 0.18|11022⟩ + 0.18|11202⟩ + 0.18|11220⟩ + 0.18|12012⟩ + 0.18|12021⟩ + 0.18|12102⟩ + 0.18|12120⟩ + 0.18|12201⟩ + 0.18|12210⟩ + 0.18|20112⟩ + 0.18|20121⟩ + 0.18|20211⟩ + 0.18|21012⟩ + 0.18|21021⟩ + 0.18|21102⟩ + 0.18|21120⟩ + 0.18|21201⟩ + 0.18|21210⟩ + 0.18|22011⟩ + 0.18|22101⟩ + 0.18|22110⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=5\n",
        "qr = cirq.LineQid.range(n, dimension=3)\n",
        "test=cirq.Circuit(Dicke(qr,n,2,1,2))\n",
        "#print(test)\n",
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector, qid_shape=(3,)*n))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "7sExYeA3N1Wb",
        "outputId": "a657566d-e5ac-49df-f52e-3cf69d8e1bae"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.18|00122⟩ + 0.18|00212⟩ + 0.18|00221⟩ + 0.18|01022⟩ + 0.18|01202⟩ + 0.18|01220⟩ + 0.18|02012⟩ + 0.18|02021⟩ + 0.18|02102⟩ + 0.18|02120⟩ + 0.18|02201⟩ + 0.18|02210⟩ + 0.18|10022⟩ + 0.18|10202⟩ + 0.18|10220⟩ + 0.18|12002⟩ + 0.18|12020⟩ + 0.18|12200⟩ + 0.18|20012⟩ + 0.18|20021⟩ + 0.18|20102⟩ + 0.18|20120⟩ + 0.18|20201⟩ + 0.18|20210⟩ + 0.18|21002⟩ + 0.18|21020⟩ + 0.18|21200⟩ + 0.18|22001⟩ + 0.18|22010⟩ + 0.18|22100⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=6\n",
        "qr = cirq.LineQid.range(n, dimension=3)\n",
        "test=cirq.Circuit(Dicke(qr,n,2,2,2))\n",
        "#print(test)\n",
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector, qid_shape=(3,)*n))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "YO_8QoKpN9lb",
        "outputId": "2e0319ea-8707-4350-a3fc-8e6436782fe9"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.11|001122⟩ + 0.11|001212⟩ + 0.11|001221⟩ + 0.11|002112⟩ + 0.11|002121⟩ + 0.11|002211⟩ + 0.11|010122⟩ + 0.11|010212⟩ + 0.11|010221⟩ + 0.11|011022⟩ + 0.11|011202⟩ + 0.11|011220⟩ + 0.11|012012⟩ + 0.11|012021⟩ + 0.11|012102⟩ + 0.11|012120⟩ + 0.11|012201⟩ + 0.11|012210⟩ + 0.11|020112⟩ + 0.11|020121⟩ + 0.11|020211⟩ + 0.11|021012⟩ + 0.11|021021⟩ + 0.11|021102⟩ + 0.11|021120⟩ + 0.11|021201⟩ + 0.11|021210⟩ + 0.11|022011⟩ + 0.11|022101⟩ + 0.11|022110⟩ + 0.11|100122⟩ + 0.11|100212⟩ + 0.11|100221⟩ + 0.11|101022⟩ + 0.11|101202⟩ + 0.11|101220⟩ + 0.11|102012⟩ + 0.11|102021⟩ + 0.11|102102⟩ + 0.11|102120⟩ + 0.11|102201⟩ + 0.11|102210⟩ + 0.11|110022⟩ + 0.11|110202⟩ + 0.11|110220⟩ + 0.11|112002⟩ + 0.11|112020⟩ + 0.11|112200⟩ + 0.11|120012⟩ + 0.11|120021⟩ + 0.11|120102⟩ + 0.11|120120⟩ + 0.11|120201⟩ + 0.11|120210⟩ + 0.11|121002⟩ + 0.11|121020⟩ + 0.11|121200⟩ + 0.11|122001⟩ + 0.11|122010⟩ + 0.11|122100⟩ + 0.11|200112⟩ + 0.11|200121⟩ + 0.11|200211⟩ + 0.11|201012⟩ + 0.11|201021⟩ + 0.11|201102⟩ + 0.11|201120⟩ + 0.11|201201⟩ + 0.11|201210⟩ + 0.11|202011⟩ + 0.11|202101⟩ + 0.11|202110⟩ + 0.11|210012⟩ + 0.11|210021⟩ + 0.11|210102⟩ + 0.11|210120⟩ + 0.11|210201⟩ + 0.11|210210⟩ + 0.11|211002⟩ + 0.11|211020⟩ + 0.11|211200⟩ + 0.11|212001⟩ + 0.11|212010⟩ + 0.11|212100⟩ + 0.11|220011⟩ + 0.11|220101⟩ + 0.11|220110⟩ + 0.11|221001⟩ + 0.11|221010⟩ + 0.11|221100⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=6\n",
        "qr = cirq.LineQid.range(n, dimension=3)\n",
        "test=cirq.Circuit(Dicke(qr,n,1,2,3))\n",
        "#print(test)\n",
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector, qid_shape=(3,)*n))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "NBTF3cY5OGOc",
        "outputId": "0169ab3c-3140-4e60-95b0-be1d68bac400"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.13|011222⟩ + 0.13|012122⟩ + 0.13|012212⟩ + 0.13|012221⟩ + 0.13|021122⟩ + 0.13|021212⟩ + 0.13|021221⟩ + 0.13|022112⟩ + 0.13|022121⟩ + 0.13|022211⟩ + 0.13|101222⟩ + 0.13|102122⟩ + 0.13|102212⟩ + 0.13|102221⟩ + 0.13|110222⟩ + 0.13|112022⟩ + 0.13|112202⟩ + 0.13|112220⟩ + 0.13|120122⟩ + 0.13|120212⟩ + 0.13|120221⟩ + 0.13|121022⟩ + 0.13|121202⟩ + 0.13|121220⟩ + 0.13|122012⟩ + 0.13|122021⟩ + 0.13|122102⟩ + 0.13|122120⟩ + 0.13|122201⟩ + 0.13|122210⟩ + 0.13|201122⟩ + 0.13|201212⟩ + 0.13|201221⟩ + 0.13|202112⟩ + 0.13|202121⟩ + 0.13|202211⟩ + 0.13|210122⟩ + 0.13|210212⟩ + 0.13|210221⟩ + 0.13|211022⟩ + 0.13|211202⟩ + 0.13|211220⟩ + 0.13|212012⟩ + 0.13|212021⟩ + 0.13|212102⟩ + 0.13|212120⟩ + 0.13|212201⟩ + 0.13|212210⟩ + 0.13|220112⟩ + 0.13|220121⟩ + 0.13|220211⟩ + 0.13|221012⟩ + 0.13|221021⟩ + 0.13|221102⟩ + 0.13|221120⟩ + 0.13|221201⟩ + 0.13|221210⟩ + 0.13|222011⟩ + 0.13|222101⟩ + 0.13|222110⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=6\n",
        "qr = cirq.LineQid.range(n, dimension=3)\n",
        "test=cirq.Circuit(Dicke(qr,n,3,1,2))\n",
        "#print(test)\n",
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector, qid_shape=(3,)*n))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "b0lQnKlqOLda",
        "outputId": "df14f154-e70c-404c-b566-aaa8ab495880"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.13|000122⟩ + 0.13|000212⟩ + 0.13|000221⟩ + 0.13|001022⟩ + 0.13|001202⟩ + 0.13|001220⟩ + 0.13|002012⟩ + 0.13|002021⟩ + 0.13|002102⟩ + 0.13|002120⟩ + 0.13|002201⟩ + 0.13|002210⟩ + 0.13|010022⟩ + 0.13|010202⟩ + 0.13|010220⟩ + 0.13|012002⟩ + 0.13|012020⟩ + 0.13|012200⟩ + 0.13|020012⟩ + 0.13|020021⟩ + 0.13|020102⟩ + 0.13|020120⟩ + 0.13|020201⟩ + 0.13|020210⟩ + 0.13|021002⟩ + 0.13|021020⟩ + 0.13|021200⟩ + 0.13|022001⟩ + 0.13|022010⟩ + 0.13|022100⟩ + 0.13|100022⟩ + 0.13|100202⟩ + 0.13|100220⟩ + 0.13|102002⟩ + 0.13|102020⟩ + 0.13|102200⟩ + 0.13|120002⟩ + 0.13|120020⟩ + 0.13|120200⟩ + 0.13|122000⟩ + 0.13|200012⟩ + 0.13|200021⟩ + 0.13|200102⟩ + 0.13|200120⟩ + 0.13|200201⟩ + 0.13|200210⟩ + 0.13|201002⟩ + 0.13|201020⟩ + 0.13|201200⟩ + 0.13|202001⟩ + 0.13|202010⟩ + 0.13|202100⟩ + 0.13|210002⟩ + 0.13|210020⟩ + 0.13|210200⟩ + 0.13|212000⟩ + 0.13|220001⟩ + 0.13|220010⟩ + 0.13|220100⟩ + 0.13|221000⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "## Simplified"
      ],
      "metadata": {
        "id": "e7psQ880ukNa"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "def ttWsimple(qr,n,m,l1,l2):\n",
        "  for j2 in range(max(l2+m-n,1),min(l2,m-2)+1):\n",
        "    for j1 in range(max(l1+m-n,j2+1),min(l1,m-1)+1):\n",
        "      yield ii_gate(qr,m,j1,j2)\n",
        "\n",
        "def ktilde(n,l1,l2):\n",
        "  k0=n-l1\n",
        "  k1=l1-l2\n",
        "  k2=l2\n",
        "  if k0==0:\n",
        "    return k2\n",
        "  else:\n",
        "    return max(k1,k2)\n",
        "\n",
        "def tWsimple(qr,n,m,l1,l2):\n",
        "  for j in range(max(ktilde(n,l1,l2)+m-n,1),min(ktilde(n,l1,l2),m-1)+1):\n",
        "      yield i_gate(qr,m,j)\n",
        "\n",
        "def Wsimple(qr,n,m,l1,l2):\n",
        "  yield tWsimple(qr,n,m,l1,l2)\n",
        "  yield ttWsimple(qr,n,m,l1,l2)\n",
        "\n",
        "#W \\otimes identity:\n",
        "def WWsimple(qr,n,m,l1,l2):\n",
        "  yield Wsimple(qr[n-m:n],n,m,l1,l2)\n",
        "\n",
        "def UUsimple(qr,n,l1,l2):\n",
        "  for m in reversed(range(2,n+1)):\n",
        "    yield WWsimple(qr,n,m,l1,l2)\n",
        "\n",
        "def Dickesimple(qr,n,k0,k1,k2):\n",
        "  \"\"\"Gives generator\"\"\"\n",
        "  # initial state (identity permutation)\n",
        "  # k0 + k1 + k2 = n\n",
        "  for j in range(k2):\n",
        "      yield X02()(qr[j])\n",
        "  for j in range(k2,k1+k2):\n",
        "      yield X01()(qr[j])\n",
        "  #for j in range(k1+k2,k0+k1+k2):\n",
        "  #    yield myid()(qr[j])\n",
        "  # apply Dicke operator\n",
        "  l2=k2\n",
        "  l1=k1+k2\n",
        "  yield UUsimple(qr,n,l1,l2)\n",
        "\n"
      ],
      "metadata": {
        "id": "e2j5R5tZUcys"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "### Examples"
      ],
      "metadata": {
        "id": "6GREdgQ5-jnF"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "n=3\n",
        "qr = cirq.LineQid.range(n, dimension=3)\n",
        "test=cirq.Circuit(Dickesimple(qr,n,1,1,1))\n",
        "#print(test)\n",
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector, qid_shape=(3,)*n))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "FMLgIZeH9Gt3",
        "outputId": "a6a6ad5b-7b2c-48aa-cbde-339549a46f4e"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.41|012⟩ + 0.41|021⟩ + 0.41|102⟩ + 0.41|120⟩ + 0.41|201⟩ + 0.41|210⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=4\n",
        "qr = cirq.LineQid.range(n, dimension=3)\n",
        "test=cirq.Circuit(Dickesimple(qr,n,1,1,2))\n",
        "#print(test)\n",
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector, qid_shape=(3,)*n))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "IVddIWQS9Mog",
        "outputId": "1aeee541-1773-497d-e78c-87757498f13c"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.29|0122⟩ + 0.29|0212⟩ + 0.29|0221⟩ + 0.29|1022⟩ + 0.29|1202⟩ + 0.29|1220⟩ + 0.29|2012⟩ + 0.29|2021⟩ + 0.29|2102⟩ + 0.29|2120⟩ + 0.29|2201⟩ + 0.29|2210⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=5\n",
        "qr = cirq.LineQid.range(n, dimension=3)\n",
        "test=cirq.Circuit(Dickesimple(qr,n,1,2,2))\n",
        "#print(test)\n",
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector, qid_shape=(3,)*n))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "7afz-B4i9Mz7",
        "outputId": "ea03b516-541f-48c0-b025-74e8c598f2a4"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.18|01122⟩ + 0.18|01212⟩ + 0.18|01221⟩ + 0.18|02112⟩ + 0.18|02121⟩ + 0.18|02211⟩ + 0.18|10122⟩ + 0.18|10212⟩ + 0.18|10221⟩ + 0.18|11022⟩ + 0.18|11202⟩ + 0.18|11220⟩ + 0.18|12012⟩ + 0.18|12021⟩ + 0.18|12102⟩ + 0.18|12120⟩ + 0.18|12201⟩ + 0.18|12210⟩ + 0.18|20112⟩ + 0.18|20121⟩ + 0.18|20211⟩ + 0.18|21012⟩ + 0.18|21021⟩ + 0.18|21102⟩ + 0.18|21120⟩ + 0.18|21201⟩ + 0.18|21210⟩ + 0.18|22011⟩ + 0.18|22101⟩ + 0.18|22110⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=6\n",
        "qr = cirq.LineQid.range(n, dimension=3)\n",
        "test=cirq.Circuit(Dickesimple(qr,n,2,2,2))\n",
        "#print(test)\n",
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector, qid_shape=(3,)*n))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "_-7ukJnc9M3U",
        "outputId": "0797d846-db35-4076-a005-5e2657796824"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.11|001122⟩ + 0.11|001212⟩ + 0.11|001221⟩ + 0.11|002112⟩ + 0.11|002121⟩ + 0.11|002211⟩ + 0.11|010122⟩ + 0.11|010212⟩ + 0.11|010221⟩ + 0.11|011022⟩ + 0.11|011202⟩ + 0.11|011220⟩ + 0.11|012012⟩ + 0.11|012021⟩ + 0.11|012102⟩ + 0.11|012120⟩ + 0.11|012201⟩ + 0.11|012210⟩ + 0.11|020112⟩ + 0.11|020121⟩ + 0.11|020211⟩ + 0.11|021012⟩ + 0.11|021021⟩ + 0.11|021102⟩ + 0.11|021120⟩ + 0.11|021201⟩ + 0.11|021210⟩ + 0.11|022011⟩ + 0.11|022101⟩ + 0.11|022110⟩ + 0.11|100122⟩ + 0.11|100212⟩ + 0.11|100221⟩ + 0.11|101022⟩ + 0.11|101202⟩ + 0.11|101220⟩ + 0.11|102012⟩ + 0.11|102021⟩ + 0.11|102102⟩ + 0.11|102120⟩ + 0.11|102201⟩ + 0.11|102210⟩ + 0.11|110022⟩ + 0.11|110202⟩ + 0.11|110220⟩ + 0.11|112002⟩ + 0.11|112020⟩ + 0.11|112200⟩ + 0.11|120012⟩ + 0.11|120021⟩ + 0.11|120102⟩ + 0.11|120120⟩ + 0.11|120201⟩ + 0.11|120210⟩ + 0.11|121002⟩ + 0.11|121020⟩ + 0.11|121200⟩ + 0.11|122001⟩ + 0.11|122010⟩ + 0.11|122100⟩ + 0.11|200112⟩ + 0.11|200121⟩ + 0.11|200211⟩ + 0.11|201012⟩ + 0.11|201021⟩ + 0.11|201102⟩ + 0.11|201120⟩ + 0.11|201201⟩ + 0.11|201210⟩ + 0.11|202011⟩ + 0.11|202101⟩ + 0.11|202110⟩ + 0.11|210012⟩ + 0.11|210021⟩ + 0.11|210102⟩ + 0.11|210120⟩ + 0.11|210201⟩ + 0.11|210210⟩ + 0.11|211002⟩ + 0.11|211020⟩ + 0.11|211200⟩ + 0.11|212001⟩ + 0.11|212010⟩ + 0.11|212100⟩ + 0.11|220011⟩ + 0.11|220101⟩ + 0.11|220110⟩ + 0.11|221001⟩ + 0.11|221010⟩ + 0.11|221100⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=6\n",
        "qr = cirq.LineQid.range(n, dimension=3)\n",
        "test=cirq.Circuit(Dickesimple(qr,n,1,2,3))\n",
        "#print(test)\n",
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector, qid_shape=(3,)*n))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Y6Xe0ZHe9M6_",
        "outputId": "2413f567-f8a5-4f3d-f8e0-a843b7c17ea3"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.13|011222⟩ + 0.13|012122⟩ + 0.13|012212⟩ + 0.13|012221⟩ + 0.13|021122⟩ + 0.13|021212⟩ + 0.13|021221⟩ + 0.13|022112⟩ + 0.13|022121⟩ + 0.13|022211⟩ + 0.13|101222⟩ + 0.13|102122⟩ + 0.13|102212⟩ + 0.13|102221⟩ + 0.13|110222⟩ + 0.13|112022⟩ + 0.13|112202⟩ + 0.13|112220⟩ + 0.13|120122⟩ + 0.13|120212⟩ + 0.13|120221⟩ + 0.13|121022⟩ + 0.13|121202⟩ + 0.13|121220⟩ + 0.13|122012⟩ + 0.13|122021⟩ + 0.13|122102⟩ + 0.13|122120⟩ + 0.13|122201⟩ + 0.13|122210⟩ + 0.13|201122⟩ + 0.13|201212⟩ + 0.13|201221⟩ + 0.13|202112⟩ + 0.13|202121⟩ + 0.13|202211⟩ + 0.13|210122⟩ + 0.13|210212⟩ + 0.13|210221⟩ + 0.13|211022⟩ + 0.13|211202⟩ + 0.13|211220⟩ + 0.13|212012⟩ + 0.13|212021⟩ + 0.13|212102⟩ + 0.13|212120⟩ + 0.13|212201⟩ + 0.13|212210⟩ + 0.13|220112⟩ + 0.13|220121⟩ + 0.13|220211⟩ + 0.13|221012⟩ + 0.13|221021⟩ + 0.13|221102⟩ + 0.13|221120⟩ + 0.13|221201⟩ + 0.13|221210⟩ + 0.13|222011⟩ + 0.13|222101⟩ + 0.13|222110⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=6\n",
        "qr = cirq.LineQid.range(n, dimension=3)\n",
        "test=cirq.Circuit(Dickesimple(qr,n,3,1,2))\n",
        "#print(test)\n",
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector, qid_shape=(3,)*n))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "IS5EubMp9M_A",
        "outputId": "7d01b525-5108-4315-fc6b-ef9f50bf740b"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.13|000122⟩ + 0.13|000212⟩ + 0.13|000221⟩ + 0.13|001022⟩ + 0.13|001202⟩ + 0.13|001220⟩ + 0.13|002012⟩ + 0.13|002021⟩ + 0.13|002102⟩ + 0.13|002120⟩ + 0.13|002201⟩ + 0.13|002210⟩ + 0.13|010022⟩ + 0.13|010202⟩ + 0.13|010220⟩ + 0.13|012002⟩ + 0.13|012020⟩ + 0.13|012200⟩ + 0.13|020012⟩ + 0.13|020021⟩ + 0.13|020102⟩ + 0.13|020120⟩ + 0.13|020201⟩ + 0.13|020210⟩ + 0.13|021002⟩ + 0.13|021020⟩ + 0.13|021200⟩ + 0.13|022001⟩ + 0.13|022010⟩ + 0.13|022100⟩ + 0.13|100022⟩ + 0.13|100202⟩ + 0.13|100220⟩ + 0.13|102002⟩ + 0.13|102020⟩ + 0.13|102200⟩ + 0.13|120002⟩ + 0.13|120020⟩ + 0.13|120200⟩ + 0.13|122000⟩ + 0.13|200012⟩ + 0.13|200021⟩ + 0.13|200102⟩ + 0.13|200120⟩ + 0.13|200201⟩ + 0.13|200210⟩ + 0.13|201002⟩ + 0.13|201020⟩ + 0.13|201200⟩ + 0.13|202001⟩ + 0.13|202010⟩ + 0.13|202100⟩ + 0.13|210002⟩ + 0.13|210020⟩ + 0.13|210200⟩ + 0.13|212000⟩ + 0.13|220001⟩ + 0.13|220010⟩ + 0.13|220100⟩ + 0.13|221000⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=6\n",
        "qr = cirq.LineQid.range(n, dimension=3)\n",
        "test=cirq.Circuit(Dickesimple(qr,n,1,3,2))\n",
        "#print(test)\n",
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector, qid_shape=(3,)*n))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "-UoiTzM-9NDH",
        "outputId": "ba146f4e-608b-4257-efcf-9c4002ac71c1"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.13|011122⟩ + 0.13|011212⟩ + 0.13|011221⟩ + 0.13|012112⟩ + 0.13|012121⟩ + 0.13|012211⟩ + 0.13|021112⟩ + 0.13|021121⟩ + 0.13|021211⟩ + 0.13|022111⟩ + 0.13|101122⟩ + 0.13|101212⟩ + 0.13|101221⟩ + 0.13|102112⟩ + 0.13|102121⟩ + 0.13|102211⟩ + 0.13|110122⟩ + 0.13|110212⟩ + 0.13|110221⟩ + 0.13|111022⟩ + 0.13|111202⟩ + 0.13|111220⟩ + 0.13|112012⟩ + 0.13|112021⟩ + 0.13|112102⟩ + 0.13|112120⟩ + 0.13|112201⟩ + 0.13|112210⟩ + 0.13|120112⟩ + 0.13|120121⟩ + 0.13|120211⟩ + 0.13|121012⟩ + 0.13|121021⟩ + 0.13|121102⟩ + 0.13|121120⟩ + 0.13|121201⟩ + 0.13|121210⟩ + 0.13|122011⟩ + 0.13|122101⟩ + 0.13|122110⟩ + 0.13|201112⟩ + 0.13|201121⟩ + 0.13|201211⟩ + 0.13|202111⟩ + 0.13|210112⟩ + 0.13|210121⟩ + 0.13|210211⟩ + 0.13|211012⟩ + 0.13|211021⟩ + 0.13|211102⟩ + 0.13|211120⟩ + 0.13|211201⟩ + 0.13|211210⟩ + 0.13|212011⟩ + 0.13|212101⟩ + 0.13|212110⟩ + 0.13|220111⟩ + 0.13|221011⟩ + 0.13|221101⟩ + 0.13|221110⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=6\n",
        "qr = cirq.LineQid.range(n, dimension=3)\n",
        "test=cirq.Circuit(Dickesimple(qr,n,0,4,2))\n",
        "#print(test)\n",
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector, qid_shape=(3,)*n))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "f4uKc_tg9NGX",
        "outputId": "2b0d5760-1132-46ba-b6b0-14a1ecde242f"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.26|111122⟩ + 0.26|111212⟩ + 0.26|111221⟩ + 0.26|112112⟩ + 0.26|112121⟩ + 0.26|112211⟩ + 0.26|121112⟩ + 0.26|121121⟩ + 0.26|121211⟩ + 0.26|122111⟩ + 0.26|211112⟩ + 0.26|211121⟩ + 0.26|211211⟩ + 0.26|212111⟩ + 0.26|221111⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=6\n",
        "qr = cirq.LineQid.range(n, dimension=3)\n",
        "test=cirq.Circuit(Dickesimple(qr,n,2,4,0))\n",
        "#print(test)\n",
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector, qid_shape=(3,)*n))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "qSKEsyGu9NJw",
        "outputId": "209dc6a1-ded4-4250-e76f-96bbabcbd170"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.26|001111⟩ + 0.26|010111⟩ + 0.26|011011⟩ + 0.26|011101⟩ + 0.26|011110⟩ + 0.26|100111⟩ + 0.26|101011⟩ + 0.26|101101⟩ + 0.26|101110⟩ + 0.26|110011⟩ + 0.26|110101⟩ + 0.26|110110⟩ + 0.26|111001⟩ + 0.26|111010⟩ + 0.26|111100⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=6\n",
        "qr = cirq.LineQid.range(n, dimension=3)\n",
        "test=cirq.Circuit(Dickesimple(qr,n,4,2,0))\n",
        "#print(test)\n",
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector, qid_shape=(3,)*n))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "OpMOm_JZBR-u",
        "outputId": "115d7735-6ee5-4dca-f75f-2cf18d06d10d"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.26|000011⟩ + 0.26|000101⟩ + 0.26|000110⟩ + 0.26|001001⟩ + 0.26|001010⟩ + 0.26|001100⟩ + 0.26|010001⟩ + 0.26|010010⟩ + 0.26|010100⟩ + 0.26|011000⟩ + 0.26|100001⟩ + 0.26|100010⟩ + 0.26|100100⟩ + 0.26|101000⟩ + 0.26|110000⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=6\n",
        "qr = cirq.LineQid.range(n, dimension=3)\n",
        "test=cirq.Circuit(Dickesimple(qr,n,4,0,2))\n",
        "#print(test)\n",
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector, qid_shape=(3,)*n))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "2NdB3lqgGp4c",
        "outputId": "0ba09e6f-6836-43fb-cde2-5d40fda72542"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.26|000022⟩ + 0.26|000202⟩ + 0.26|000220⟩ + 0.26|002002⟩ + 0.26|002020⟩ + 0.26|002200⟩ + 0.26|020002⟩ + 0.26|020020⟩ + 0.26|020200⟩ + 0.26|022000⟩ + 0.26|200002⟩ + 0.26|200020⟩ + 0.26|200200⟩ + 0.26|202000⟩ + 0.26|220000⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=6\n",
        "qr = cirq.LineQid.range(n, dimension=3)\n",
        "test=cirq.Circuit(Dickesimple(qr,n,0,2,4))\n",
        "#print(test)\n",
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector, qid_shape=(3,)*n))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "VnLvsJXwGv2M",
        "outputId": "94f08737-3fa5-4f2e-bd25-d528924ed2b5"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.26|112222⟩ + 0.26|121222⟩ + 0.26|122122⟩ + 0.26|122212⟩ + 0.26|122221⟩ + 0.26|211222⟩ + 0.26|212122⟩ + 0.26|212212⟩ + 0.26|212221⟩ + 0.26|221122⟩ + 0.26|221212⟩ + 0.26|221221⟩ + 0.26|222112⟩ + 0.26|222121⟩ + 0.26|222211⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=6\n",
        "qr = cirq.LineQid.range(n, dimension=3)\n",
        "test=cirq.Circuit(Dickesimple(qr,n,2,0,4))\n",
        "#print(test)\n",
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector, qid_shape=(3,)*n))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "M0gjEIvSHBUx",
        "outputId": "15b11671-a6e1-49c4-d71e-ad7bb0e785ee"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.26|002222⟩ + 0.26|020222⟩ + 0.26|022022⟩ + 0.26|022202⟩ + 0.26|022220⟩ + 0.26|200222⟩ + 0.26|202022⟩ + 0.26|202202⟩ + 0.26|202220⟩ + 0.26|220022⟩ + 0.26|220202⟩ + 0.26|220220⟩ + 0.26|222002⟩ + 0.26|222020⟩ + 0.26|222200⟩\n"
          ]
        }
      ]
    }
  ]
}
